Streaming Speech-to-Text Translation with a SpeechLLM

Normally, a system that translates speech into text consists of separate modules for speech recognition and text-to-text translation. Combining those tasks into a SpeechLLM promises to exploit paralinguistic information in the speech and to reduce cascaded errors. But existing SpeechLLM systems are slow since they do not work in a real streaming fashion: they wait for a complete utterance of audio before outputting a translation, or output tokens at fixed intervals, which is not suitable for real applications. This work proposes an LLM-based architecture for real streaming speech-to-text translation. The LLM learns not just to emit output tokens, but also to decide whether it has seen enough audio to do so. The system is trained using automatic alignments of the input speech and the output text. In experiments on different language pairs, the system achieves a translation quality close to the non-streaming baseline, but with a latency of only 1-2 seconds.

==> figure/architecture/make_cross_attention_offline_single_frame.sh <==
#!/bin/bash

set -eux

InputFiles="cross_attention_offline_single_frame"
OutputFiles=${InputFiles}
OutputDir=output/

CommonFiles="choose_style.asy graph_caption.asy graphical.asy style.asy style_paper.asy local_style.asy common.asy thermometer.asy ../symbols.tex"

for File in $CommonFiles
do
    cp ../$File .
done
# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf # png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} -o ${OutputDir} ${InputFile}
    done
done

for File in $CommonFiles
do
    rm `basename $File`
done


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputDir}/${OutputFile}.emf \
#         ${OutputDir}/${OutputFile}.svg
# done

==> figure/architecture/make_cross_attention_streaming_single_frame.sh <==
#!/bin/bash

set -eux

InputFiles="cross_attention_streaming_single_frame"
OutputFiles=${InputFiles}
OutputDir=output/

CommonFiles="choose_style.asy graph_caption.asy graphical.asy style.asy style_paper.asy local_style.asy common.asy thermometer.asy ../symbols.tex"

for File in $CommonFiles
do
    cp ../$File .
done
# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf # png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} -o ${OutputDir} ${InputFile}
    done
done

for File in $CommonFiles
do
    rm `basename $File`
done


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputDir}/${OutputFile}.emf \
#         ${OutputDir}/${OutputFile}.svg
# done

==> figure/architecture/make_decoder_only_single_frame.sh <==
#!/bin/bash

set -eux

InputFiles="decoder_only_single_frame"
OutputFiles=${InputFiles}
OutputDir=output/

CommonFiles="choose_style.asy graph_caption.asy graphical.asy style.asy style_paper.asy local_style.asy thermometer.asy ../symbols.tex"

for File in $CommonFiles
do
    cp ../$File .
done

mkdir -p output

# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf # png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} -o ${OutputDir} ${InputFile}
    done
done

for File in $CommonFiles
do
    rm `basename $File`
done


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputDir}/${OutputFile}.emf \
#       ${OutputDir}/${OutputFile}.svg
# done

==> figure/architecture/make_intermixed_single_frame.sh <==
#!/bin/bash

set -eux

InputFiles="intermixed_single_frame"
OutputFiles=${InputFiles}
OutputDir=output/

CommonFiles="choose_style.asy graph_caption.asy graphical.asy style.asy style_paper.asy local_style.asy thermometer.asy ../symbols.tex"

for File in $CommonFiles
do
    cp ../$File .
done

mkdir -p output

# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf # png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} -o ${OutputDir} ${InputFile}
    done
done

for File in $CommonFiles
do
    rm `basename $File`
done


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputDir}/${OutputFile}.emf \
#       ${OutputDir}/${OutputFile}.svg
# done

==> figure/architecture/make_policy_intermixed_single_frame.sh <==
#!/bin/bash

set -eux

InputFiles="policy_intermixed_single_frame"
OutputFiles=${InputFiles}
OutputDir=output/

CommonFiles="choose_style.asy graph_caption.asy graphical.asy style.asy style_paper.asy local_style.asy common.asy thermometer.asy ../symbols.tex"

for File in $CommonFiles
do
    cp ../$File .
done

mkdir -p output

# Generate a PDF while working.
# Generate a PNG for showing quickly
# Generate a SVG for importing into Inkscape to export to EMF for Powerpoint.
for OutputFormat in pdf # png svg
do
    for InputFile in $InputFiles
    do
        asy -tex xelatex -f${OutputFormat} -o ${OutputDir} ${InputFile}
    done
done

for File in $CommonFiles
do
    rm `basename $File`
done


# # Convert to EMF for Powerpoint.
# for OutputFile in $OutputFiles
# do
#     # Note that newer versions of Inkscape may require different arguments:
#     # https://wiki.inkscape.org/wiki/Using_the_Command_Line#Export_files
#     /usr/bin/inkscape --export-emf=${OutputDir}/${OutputFile}.emf \
#       ${OutputDir}/${OutputFile}.svg
# done

==> figure/timeline/make_example.py <==
#!/usr/bin/env python3

import json
import sys
from typing import Iterable
from transformers import AutoTokenizer

examples_input = json.load(open("examples.json", "r"))

example_input = examples_input["de-made_up"]

duration = example_input["duration"]
english_word_timings = example_input["english_word_timings"]


def make_words_and_timings(word_timings):
    word_index = 0
    while word_index < len(word_timings):
        info = word_timings[word_index]
        next_info = (
            word_timings[word_index + 1]
            if word_index + 1 < len(word_timings)
            else word_timings[-1]
        )
        if (info["word"] == "don" and next_info["word"] == "t") or (
            info["word"] == "they" and next_info["word"] == "re"
        ):
            word = info["word"] + "'" + next_info["word"]
            middle = (info["start"] + next_info["start"] + next_info["duration"]) / 2
            word_index += 2
        else:
            word = info["word"]
            middle = info["start"] + info["duration"] / 2
            word_index += 1
        yield word, round(middle, 2)


# english_words = [t["word"] for t in english_word_timings]
# english_word_middles = [
#     round(t["start"] + t["duration"] / 2, 2) for t in english_word_timings
# ]

english_words, english_word_middles = zip(*make_words_and_timings(english_word_timings))


# print(english_words)
# print(english_word_middles)

sys.stderr.write("Copy this into the asy:\n")
print(f"real audio_duration = {duration};")
print(f'string[] english_words = {{{", ".join(f'"{w}"' for w in english_words)}}};')
print(
    f'real[] english_word_middles = {{{", ".join(str(t) for t in english_word_middles)}}};'
)

def tokenise(string: str, tokenizer):
    def tokenise(string):
        return tokenizer(string)["input_ids"][1:]

    remaining = string
    while True:
        first_wait = remaining.find("|")
        if first_wait == 0:
            yield None
            remaining = remaining[1:]
        elif first_wait == -1:
            yield from tokenise(remaining)
            return
        else:
            yield from tokenise(remaining[:first_wait])
            yield None
            remaining = remaining[first_wait + 1 :]


def visualise_tokens(tokens: Iterable[int | None], tokenizer) -> Iterable[str | None]:
    for token in tokens:
        if token is None:
            yield None
        else:
            yield tokenizer.convert_tokens_to_string(
                tokenizer.convert_ids_to_tokens([token])
            )


def reconstruct(tokens: Iterable[str | None]):
    result = ""
    for token in tokens:
        if token is None:
            result += "|"
        else:
            result += token
    return result


def make_text_tokens_and_timings(tokens: Iterable[str | None]):
    current_time = 1  # Start with "wait" implicitly.
    for token in tokens:
        if token is None:
            current_time += 1
        else:
            yield (token, current_time)

def wait_emit_sequence_to_output_chunk_times(wait_emit_sequence: list[str]) -> Iterable[int]:
    current_time = 1
    for item in wait_emit_sequence:
        if item == "W":
            current_time += 1
        else:
            yield current_time

if "Korean Pred (with wait)" in example_input:
    output = example_input["Korean Pred (with wait)"]

    tokenizer = AutoTokenizer.from_pretrained(
        "/home/CORP/r.vandalen/code/gauss/extracted_from_Gauss3B"
    )
    tokenised = list(visualise_tokens(tokenise(output, tokenizer), tokenizer))

    output_text_tokens, output_chunk_times = zip(*make_text_tokens_and_timings(tokenised))

    wait_emit_sequence = ["W" if token is None else "E" for token in tokenised]

    assert reconstruct(tokenised) == output

else:
    output_text_tokens = example_input['Target tokens']

    wait_emit_sequence = example_input['Wait/emit sequence']

    output_chunk_times = list(wait_emit_sequence_to_output_chunk_times(wait_emit_sequence))


print(
    f'string[] output_text_tokens = {{{", ".join(f'"{w}"' for w in output_text_tokens)}}};'
)
print(
    f'int[] output_chunk_times = {{{", ".join(str(t) for t in output_chunk_times)}}};'
)

# print(
#     f'string[] policy_outputs = {{{", ".join("'W'" if token is None else "'E'" for token in tokenised)}}};'
# )

formatted_values = ", ".join(f'"{w}"' for w in wait_emit_sequence)
print(
    f'string[] policy_outputs = {{{formatted_values}}};'
)

